Fine-Grained Library Customization

Code bloat widely exists in production-run software. Left untackled, it not only degrades software performance but also increases its attack surface. In this work, we conduct a case study to understand this issue in statically linked libraries. To be specific, we analyze midilib, a software package enclosing statically linked libraries. We show that it is possible to leverage dependence analysis to trim the resultless code statements re- siding in a target library. With this observation, we believe it is possible to build a tool to automatically cut off code pertaining to resultless operations.

==> clean.sh <==
rm -f *.log *.aux *~
rm -f *.lof *.lot *.toc
rm -f *.bbl *.blg *.out main.pdf *.fls .sconsign.dblite main.ps


==> figure/m2rtttl.c <==
while(midiReadGetNextMessage(mf, &msg)) {

  switch(msg.iType) {
    case msgNoteOff:
      if (iChannel == msg.MsgData.NoteOff.iChannel) {
        if (iCurrPlayingNote==msg.MsgData.NoteOff.iNote) {
          (*pAddNote)(iCurrPlayingNote, ...);
          iCurrPlayingNote = -1;
          iCurrPlayStart = msg.dwAbsPos;
        }
      }
      break;
    case msgNoteOn:
      ...
      break;
    case msgMetaEvent:
      ...
	  break;
    default: /* Ignore other cases */
	  break;
  }
}

==> figure/midi_msg.c <==
typedef struct {
	tMIDI_MSG	iType; //read
	DWORD		dt;		/* delta time */
	DWORD		dwAbsPos; //read
	DWORD		iMsgSize;
	BOOL		bImpliedMsg;
	tMIDI_MSG	iImpliedMsg;
	BYTE 		*data;		/* dynamic data block */
	DWORD		data_sz;				
	union {
		struct {
			int iNote;    //read
			int	iChannel; //read
			int	iVolume;  //read
		} NoteOn;
		struct {
			int iNote; //read
			int	iChannel; //read
		} NoteOff;
		struct {
			int	iNote;
			int	iChannel;
			int	iPressure;
		} NoteKeyPressure;
		struct {
			int	iChannel;
			tMIDI_CC iControl;
			int	iParam;
		} NoteParameter;
		struct {
			int	iChannel;
			int	iProgram;
		} ChangeProgram;
		struct {
			int	iChannel;
			int	iPressure;
		} ChangePressure;
		struct {
			int	iChannel;
			int	iPitch;
		} PitchWheel;
		struct {
			tMIDI_META	iType; //read
			union {
				int	iMIDIPort;
				int	iSequenceNumber;
				struct {
					BYTE *pData;
				} Text;
				struct {
					int	iBPM; //read
				} Tempo;
				struct {
					int	iHours, iMins;
					int	iSecs, iFrames,iFF;
				} SMPTE;
				struct {
					tMIDI_KEYSIG iKey;
				} KeySig;
				struct {
					int	iNom, iDenom;
				} TimeSig;
				struct {
					BYTE *pData;
					int	iSize;
				} Sequencer;
			} Data;
		} MetaEvent;
		struct {
			BYTE *pData;
			int	iSize;
		} SysEx;
	} MsgData;/* State information - Please treat these as private*/
	tMIDI_MSG iLastMsgType;
	BYTE iLastMsgChnl;
} MIDI_MSG;
//44 primitive fields
//9 type
//9 field read

==> figure/midi_msg_s.c <==
typedef struct {
  tMIDI_MSG	iType;
  DWORD		dt;
  DWORD		dwAbsPos;
  ...
  union {
    struct {
      int iNote;
      int iChannel;
      int iVolume;
    } NoteOn;
    struct {
      int iNote;
      int iChannel;
    } NoteOff;
    struct {
      int iNote;
      int iChannel;
      int iPressure;
    } NoteKeyPressure;
    ...
  } MsgData;
  ...
} MIDI_MSG;

==> figure/midifile.c <==
BOOL midiReadGetNextMessage(const MIDI_FILE *_pMF, int iTrack, MIDI_MSG *pMsg)
{
MIDI_FILE_TRACK *pTrack;
BYTE *bptr, *pMsgDataPtr;
int sz;
	_VAR_CAST;
	if (!IsTrackValid(iTrack))			return FALSE;
	pTrack = &pMF->Track[iTrack];
	if (pTrack->ptr >= pTrack->pEnd)
		return FALSE;	
	pTrack->ptr = _midiReadVarLen(pTrack->ptr, &pMsg->dt);
	pTrack->pos += pMsg->dt;
	pMsg->dwAbsPos = pTrack->pos;
	if (*pTrack->ptr & 0x80)	/* Is this is sys message */
		{
		pMsg->iType = (tMIDI_MSG)((*pTrack->ptr) & 0xf0);
		pMsgDataPtr = pTrack->ptr+1;
		if (pMsg->iType == 0xf0)
			pMsg->iType = (tMIDI_MSG)(*pTrack->ptr);
		}
	else						/* just data - so use the last msg type */
		{
		pMsg->iType = pMsg->iLastMsgType;
		pMsgDataPtr = pTrack->ptr;
		}
	pMsg->iLastMsgType = (tMIDI_MSG)pMsg->iType;
	pMsg->iLastMsgChnl = (BYTE)((*pTrack->ptr) & 0x0f)+1;
	switch(pMsg->iType)
		{
		case	msgNoteOn:
							pMsg->MsgData.NoteOn.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.NoteOn.iNote = *(pMsgDataPtr);
							pMsg->MsgData.NoteOn.iVolume = *(pMsgDataPtr+1);
							pMsg->iMsgSize = 3;
							break;
		case	msgNoteOff:
							pMsg->MsgData.NoteOff.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.NoteOff.iNote = *(pMsgDataPtr);
							pMsg->iMsgSize = 3;
							break;
		case	msgNoteKeyPressure:
							pMsg->MsgData.NoteKeyPressure.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.NoteKeyPressure.iNote = *(pMsgDataPtr);
							pMsg->MsgData.NoteKeyPressure.iPressure = *(pMsgDataPtr+1);
							pMsg->iMsgSize = 3;
							break;
		case	msgSetParameter:
							pMsg->MsgData.NoteParameter.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.NoteParameter.iControl = (tMIDI_CC)*(pMsgDataPtr);
							pMsg->MsgData.NoteParameter.iParam = *(pMsgDataPtr+1);
							pMsg->iMsgSize = 3;
							break;
		case	msgSetProgram:
							pMsg->MsgData.ChangeProgram.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.ChangeProgram.iProgram = *(pMsgDataPtr);
							pMsg->iMsgSize = 2;
							break;
		case	msgChangePressure:
							pMsg->MsgData.ChangePressure.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.ChangePressure.iPressure = *(pMsgDataPtr);
							pMsg->iMsgSize = 2;
							break;
		case	msgSetPitchWheel:
							pMsg->MsgData.PitchWheel.iChannel = pMsg->iLastMsgChnl;
							pMsg->MsgData.PitchWheel.iPitch = *(pMsgDataPtr) | (*(pMsgDataPtr+1) << 7);
							pMsg->MsgData.PitchWheel.iPitch -= MIDI_WHEEL_CENTRE;
							pMsg->iMsgSize = 3;
							break;
		case	msgMetaEvent:
							bptr = pTrack->ptr;
							pMsg->MsgData.MetaEvent.iType = (tMIDI_META)*(pTrack->ptr+1);
							pTrack->ptr = _midiReadVarLen(pTrack->ptr+2, &pMsg->iMsgSize);
							sz = (pTrack->ptr-bptr)+pMsg->iMsgSize;							
							if (_midiReadTrackCopyData(pMsg, pTrack->ptr, sz, FALSE) == FALSE)
								return FALSE;
							memcpy(pMsg->data, bptr, sz);
							switch(pMsg->MsgData.MetaEvent.iType)
								{
								case	metaMIDIPort:
										pMsg->MsgData.MetaEvent.Data.iMIDIPort = *(pTrack->ptr+0);
										break;
								case	metaSequenceNumber:
										pMsg->MsgData.MetaEvent.Data.iSequenceNumber = *(pTrack->ptr+0);
										break;
								case	metaTextEvent:
								case	metaCopyright:
								case	metaTrackName:
								case	metaInstrument:
								case	metaLyric:
								case	metaMarker:
								case	metaCuePoint:
										pMsg->MsgData.MetaEvent.Data.Text.pData = pTrack->ptr;
										break;
								case	metaEndSequence:
										break;
								case	metaSetTempo:
										{
										DWORD us = ((*(pTrack->ptr+0))<<16)|((*(pTrack->ptr+1))<<8)|(*(pTrack->ptr+2));
										pMsg->MsgData.MetaEvent.Data.Tempo.iBPM = 60000000L/us;
										}
										break;
								case	metaSMPTEOffset:
										pMsg->MsgData.MetaEvent.Data.SMPTE.iHours = *(pTrack->ptr+0);
										pMsg->MsgData.MetaEvent.Data.SMPTE.iMins= *(pTrack->ptr+1);
										pMsg->MsgData.MetaEvent.Data.SMPTE.iSecs = *(pTrack->ptr+2);
										pMsg->MsgData.MetaEvent.Data.SMPTE.iFrames = *(pTrack->ptr+3);
										pMsg->MsgData.MetaEvent.Data.SMPTE.iFF = *(pTrack->ptr+4);
										break;
								case	metaTimeSig:
										pMsg->MsgData.MetaEvent.Data.TimeSig.iNom = *(pTrack->ptr+0);
										pMsg->MsgData.MetaEvent.Data.TimeSig.iDenom = *(pTrack->ptr+1) * MIDI_NOTE_MINIM;
										break;
								case	metaKeySig:
										if (*pTrack->ptr & 0x80)
											{
											pMsg->MsgData.MetaEvent.Data.KeySig.iKey = ((256-*pTrack->ptr)&keyMaskKey);
											pMsg->MsgData.MetaEvent.Data.KeySig.iKey |= keyMaskNeg;
											}
										else
											{
											pMsg->MsgData.MetaEvent.Data.KeySig.iKey = (tMIDI_KEYSIG)(*pTrack->ptr&keyMaskKey);
											}
										if (*(pTrack->ptr+1)) 
											pMsg->MsgData.MetaEvent.Data.KeySig.iKey |= keyMaskMin;
										break;
								case	metaSequencerSpecific:
										pMsg->MsgData.MetaEvent.Data.Sequencer.iSize = pMsg->iMsgSize;
										pMsg->MsgData.MetaEvent.Data.Sequencer.pData = pTrack->ptr;
										break;
								}
							pTrack->ptr += pMsg->iMsgSize;
							pMsg->iMsgSize = sz;
							break;
		case	msgSysEx1:
		case	msgSysEx2:
							bptr = pTrack->ptr;
							pTrack->ptr = _midiReadVarLen(pTrack->ptr+1, &pMsg->iMsgSize);
							sz = (pTrack->ptr-bptr)+pMsg->iMsgSize;
							if (_midiReadTrackCopyData(pMsg, pTrack->ptr, sz, FALSE) == FALSE)
								return FALSE;
							memcpy(pMsg->data, bptr, sz);
							pTrack->ptr += pMsg->iMsgSize;
							pMsg->iMsgSize = sz;
							pMsg->MsgData.SysEx.pData = pMsg->data;
							pMsg->MsgData.SysEx.iSize = sz;
							break;
		}
	pMsg->bImpliedMsg = FALSE;
	if ((pMsg->iType&0xf0) != 0xf0)
		{
		if (*pTrack->ptr & 0x80) 
			{
			}
		else 
			{
			pMsg->bImpliedMsg = TRUE;
			pMsg->iImpliedMsg = pMsg->iLastMsgType;
			pMsg->iMsgSize--;
			}
		_midiReadTrackCopyData(pMsg, pTrack->ptr, pMsg->iMsgSize, TRUE);
		pTrack->ptr+=pMsg->iMsgSize;
		}
	return TRUE;
}
